Fiducial cross-section measurements of the production of a prompt photon in association with a top-quark pair at $\sqrt{s}=13$ TeV with the ATLAS detector at the LHC

The cross sections for top-quark pair production in association with a photon are measured in a fiducial volume with the ATLAS detector at a centre-of-mass energy of 13 TeV. Results are presented using proton-proton collision data collected by the LHC during 2015 and 2016, amounting to a total of 36.1 fb$^{-1}$. This also presents the first $t\bar{t}\gamma$ cross-section measurements performed in the dilepton channels. Exactly one photon is required to have $p_{\text{T}} > 20$ GeV and be isolated based on track and calorimeter information. At least two (four) jets are required in the dilepton (single-lepton) channels, with at least one jet originating from a $b$-quark. Two separate neural network algorithms are used to help reduce the impact backgrounds play in the final measurements. The Prompt Photon Tagger is trained on information from energy deposits in the calorimeters to distinguish prompt photons from hadronic fake photons. The output of this neural network is fed into the Event-level Discriminator that uses event information to classify signal from the sum of all backgrounds. A maximum likelihood fit is performed on the output of the Event-level Discriminator to determine the fiducial cross section of the signal process. The fiducial cross section for the single-lepton and dilepton channel are measured to be $521 \pm 9 \text{(stat.)} \pm 41 \text{(sys.)}$ fb and $69 \pm 3 \text{(stat.)} \pm 4\text{(sys.)}$ fb, respectively. In total, eight cross-section measurements are performed and all agree with theoretical next-to-leading-order predictions.

==> figures/ELD/training/variables/update.sh <==
#!/bin/bash
date=2017-08-16

channel=singlelepton
function copySL {

	cp $1/ph_mgammalept_${channel}_Total.eps $2
        cp $1/event_mwt_${channel}_Total.eps $2
        cp $1/event_njets_${channel}_Total.eps $2
        cp $1/event_nbjets_${channel}_Total.eps $2
        cp $1/HT_${channel}_Total.eps $2
        cp $1/met_${channel}_Total.eps $2
        cp $1/ph_HFT_MVA_${channel}_Total.eps $2
        cp $1/jet_tagWeightBin_leading_${channel}_Total.eps $2
        cp $1/jet_tagWeightBin_subleading_${channel}_Total.eps $2
        cp $1/jet_tagWeightBin_subsubleading_${channel}_Total.eps $2
        cp $1/jet_pt_0_${channel}_Total.eps $2
        cp $1/jet_pt_1_${channel}_Total.eps $2
        cp $1/jet_pt_2_${channel}_Total.eps $2
        cp $1/jet_pt_3_${channel}_Total.eps $2
        cp $1/jet_pt_4_${channel}_Total.eps $2
}

singlelepton=/afs/cern.ch/work/j/jwsmith/ttgammaPlottingPipeline/build/singlelepton_singlelepton_${date}/ttgamma_singlelepton_singlelepton_${date}/Plots/Separation
copySL $singlelepton singlelepton

channel=dilepton
function copyDL {

        #cp $1/ph_mgammaleptlept_${channel}_Total.eps $2
        cp $1/event_mll_${channel}_Total.eps $2
        #cp $1/event_njets_${channel}_Total.eps $2
        cp $1/event_nbjets_${channel}_Total.eps $2
        #cp $1/HT_${channel}_Total.eps $2
        #cp $1/event_mwt_${channel}_Total.eps $2
        cp $1/met_${channel}_Total.eps $2
        #cp $1/ph_HFT_MVA_${channel}_Total.eps $2
        cp $1/jet_tagWeightBin_leading_${channel}_Total.eps $2
        cp $1/jet_tagWeightBin_subleading_${channel}_Total.eps $2
        cp $1/jet_pt_0_${channel}_Total.eps $2
        cp $1/jet_pt_1_${channel}_Total.eps $2
        #cp $1/jet_pt_2_${channel}_Total.eps $2
}
dilepton=/afs/cern.ch/work/j/jwsmith/ttgammaPlottingPipeline/build/dilepton_dilepton_${date}/ttgamma_dilepton_dilepton_${date}/Plots/Separation
copyDL $dilepton dilepton


==> figures/eps_editing_scripts/remove_strings_from_eps.py <==
#!/usr/bin/env python 
import glob
def removeLines(infilepath, outfilepath, delim, above, below):
    infile = open(infilepath)
    outfile = open(outfilepath, 'w')
    buff = []
    line = infile.readline()
    while line:
        if delim in line.strip():
             buff = []
             for _ in range(below): # need to error check here, if you're not certain that your input file is correctly formatted
                 infile.readline()
        else:
            if len(buff) == above:
                outfile.write(buff[0])
                buff = buff[1:]
            buff.append(line)
        line = infile.readline()
    outfile.write(''.join(buff))

if __name__ == "__main__":
    eps_figues = glob.glob('*.eps')
    for i in eps_figues:
        removeLines('./'+i, './touched_images/'+i, "prob =", 1,5)


==> figures/eps_editing_scripts/thesify_plots.sh <==
#!/bin/bash

find ./*.eps -type f | xargs sed  -i '' -e 's/ATLAS//g'
find ./*.eps -type f | xargs sed -i '' -e 's/Internal//g'

rm ./*-e

